Error mitigation via error detection using Generalized Superfast Encodings

We provide a new approach to error mitigation for quantum chemistry simulation that uses a Bravyi-Kitaev Superfast encoding to implement a quantum error detecting code within the fermionic encoding. Our construction has low-weight parity checks as well. We show that for the spinless Hubbard model with nearest-neighbor repulsion terms, one-qubit errors are detectable, and more complicated errors are detectable with high probability. While our error-detection requires additional quantum circuitry, we argue that there is a regime in which the beneficial effect of error-mitigation outweighs the deleterious effects of additional errors due to additional circuitry. We show that our scheme can be implemented under realistic qubit connectivity requirements.

==> fshubbard_estimates.py <==
from sage.all import *
# Wolfram Alpha is used to find roots of high-degree polynomials as Sage chokes on our polynomials.
# However, to construct the query WA needs, we use Sage expressions to represent polynomials.
import numpy as np

def gate_count_table(sizes):
    square_syndrome_gates = 10
    square_syndrome_depth = 8
    bigon_syndrome_gates = square_syndrome_gates
    bigon_syndrome_depth = square_syndrome_depth
    bj_measure_gates = 4
    bj_measure_depth = 4
    one_evol_gates = 13
    one_evol_depth = 11
    cost_table = """\\begin{tabular}{c|c|c|c|c|c|c|c|c|c}
    \multirow{2}{*}{m} & \multirow{2}{*}{n} & \multicolumn{2}{c|}{Zero state} & \multicolumn{2}{c|}{Ansatz} & \multicolumn{2}{c|}{VQE Total} & \multicolumn{2}{c}{Error Detected} \\\\
    & & Gates & Depth & Gates & Depth & Gates & Depth & Gates & Depth \\\\\\hline
    """

    root_table = """\\begin{tabular}{c|c}
    m & n & Conservative threshold & optimistic threshold \\\\\\hline
    """
    good_root_table = """\\begin{tabular}{c|c}
    m & n & needed s & \\\\\\hline
    """
    success_table = """\\begin{tabular}{c|c|c|c|c|c|c}
    & & \multicolumn{2}{c|}{Improvement threshold} & \multicolumn{3}{c}{$s=.99999$} \\\\
    m & n & $s$ (\\ref{eq:threshold}) & $p_g$ (\\ref{eq:p_g})& $p_g$ (\\ref{eq:p_g})& $p_d$ (\\ref{eq:pd})& $p_g^{ed}$ (\\ref{eq:p_g^ed})\\\\\n\\hline\n
    """
    mitigation_table = """\\begin{tabular}{c|c|c|c|c|c|c|c}
    \multirow{2}{*}{m} & \multirow{2}{*}{n} & \multirow{2}{*}{$p_a$ (\\ref{eq:p_a})} & \multicolumn{2}{c|}{Improvement threshold} & \multicolumn{2}{c}{$p_g^{ed} = .95$} \\\\
    & & & $s$ (\\ref{eq:arbitrary error improvement}) & $p_g$ (\\ref{eq:p_g}) & $s$ (\\ref{eq:success for performance}) & $p_g$ (\\ref{eq:p_g}) \\\\\\hline 
    """
    repeated_rounds_table = """\\begin{tabular}{c|c|c|c|c|c|c}
    $m$ & $n$ & $p_a (\\ref{eq:p_a})$ & $d$ & $s$ & $d_b$ (\\ref{eq:d_b}) \\\\\hline
    """

    threshold_s = [.999544, .999891, .999974]
    opt_threshold_s = [.991762, .997103, .999076]
    opt_needed_s = [.99976,.999899, .999963]
    for (i,(m,n)) in enumerate(sizes):
        if m%2 or n%2:
            raise Exception("""Computation is for square grid with boundary.
            Grid size coordinates m,n must be even so that doubled edges can
            enforce 4-valence of vertices.""")
        doubled_edges = m + n # there are ceil((m-1)/2) = m/2 doubled edges on each m-side, similarly for n-sides.
        nodes = m * n
        single_edges = (m-1)*n + (n-1)*m
        squares = (m-1)*(n-1)
        bigons = doubled_edges
        separated_edge_layers = 3
        evols_per_edge = 3
        zero_depth = max(square_syndrome_gates, bigon_syndrome_gates)
        zero_gates = squares * square_syndrome_gates + bigons * bigon_syndrome_gates
        evol_depth = 1 + (2+4)*one_evol_depth
        evol_gates = (single_edges*evols_per_edge + nodes)*one_evol_gates
        total_gates = zero_gates + 2 * evol_gates
        measure_gates = bj_measure_gates * m * n
        error_detected_gates = 2*zero_gates + 2*evol_gates + measure_gates
        total_depth = zero_depth + 2 * evol_depth
        error_detection_depth = zero_depth + bj_measure_depth
        error_detected_depth = 2*zero_depth + 2*evol_depth + bj_measure_depth
        pa = 1-1/(3*m**2)
        pan = 3*m**2 - 1
        pad = 3*m**2
        s = var('s')
        c = total_gates
        d = error_detected_gates - total_gates
        goods = .99999
        cons_poly = -2*c * s**(2*c+2*d) + 2*c*s**(2*c+2*d-1) + s**(2*d) - 1
        opt_cons_poly = -pa*s**(2*c) + s**(2*d) + pa - 1
        root_table += f"find real roots of {str(cons_poly)} & find real roots of {str(opt_cons_poly)} \\\\\n"
        good_prob = '%.6f'%(goods**(2*c))
        perr = goods**(2*c)*(1-goods**(2*d))
        pdet = 2*c*(1-goods)*goods**(2*c+2*d-1)
        det_good_prob = '%.6f'%((goods**(2*c) - perr)/(1-pdet))
        pg = .95
        needed_s_poly = s**(2*c+2*d)*(1-pg) + s**(2*c) *pg *(1-pa) -pg*(1-pa)
        good_root_table += f"find real roots of {str(needed_s_poly)} \\\\\n"
        opt_pg = opt_needed_s[i]**(2*(c+d))
        
        success_table += f"{m} & {n} & {threshold_s[i]} & {'%.6f' % threshold_s[i]**(2*c)} & {good_prob} & {'%.6f'%pdet} & {det_good_prob} \\\\\n"
        cost_table += f"{m} & {n} & {zero_gates} & {zero_depth} & {evol_gates} & {evol_depth} & {total_gates} & {total_depth} & {error_detected_gates} & {error_detected_depth} \\\\\n"
        mitigation_table += f"{m} & {n} & $\\frac{{{pan}}}{{{pad}}}$ & {opt_threshold_s[i]} & {'%.6f' % threshold_s[i]**(2*c)} & {'%6f'%opt_needed_s[i]} & {'%6f'%opt_pg} \\\\\n"
        for i,somes in enumerate([.99,.999,.9999,.99999]):
            pidom = 1 - (1-pa)*somes**(2*d)
            psubi = (pidom - pa)/pidom
            dbudget = ln(1-pa)/(2*ln(somes))
            intdbudget = floor(dbudget)
            if i:
                printm = ''
                printn = ''
                printpa = ''
                printd = ''
            else:
                printm = m
                printn = n
                printpa = f"$\\frac{{{pan}}}{{{pad}}}$"
                printd = d
            repeated_rounds_table += f"{printm}&{printn}& {printpa} & {printd} & {somes} & {intdbudget} \\\\\n"
    cost_table += "\\end{tabular}\n\n"
    success_table += "\\end{tabular}\n\n"
    root_table += "\\end{tabular}\n\n"
    good_root_table += "\\end{tabular}\n\n"
    mitigation_table += "\\end{tabular}\n\n"
    repeated_rounds_table += "\\end{tabular}\n\n"

    result = cost_table + root_table + success_table + mitigation_table + good_root_table + repeated_rounds_table
    return result

def find_root_recursive(func,a,b,tol=0.000000000001):
    L = []
    try:
        x0 = find_root(func,a,b)
        L.append(x0)
        L += find_root_recursive(func,a,x0-tol,tol)       
        L += find_root_recursive(func,x0+tol,b,tol)       
    except:
        pass
    return L

if __name__ == "__main__":
    print(gate_count_table([(4,4),(8,8),(16,16)]))
